Fast Ewald summation for Green's functions of Stokes flow in a half-space

Recently, Gimbutas et al derived an elegant representation for the Green's functions of Stokes flow in a half-space. We present a fast summation method for sums involving these half-space Green's functions (stokeslets, stresslets and rotlets) that consolidates and builds on the work by Klinteberg et al for the corresponding free-space Green's functions. The fast method is based on two main ingredients: The Ewald decomposition and subsequent use of FFTs. The Ewald decomposition recasts the sum into a sum of two exponentially decaying series: one in real-space (short-range interactions) and one in Fourier-space (long-range interactions) with the convergence of each series controlled by a common parameter. The evaluation of short-range interactions is accelerated by restricting computations to neighbours within a specified distance, while the use of FFTs accelerates the computations in Fourier-space thus accelerating the overall sum. We demonstrate that while the method incurs extra costs for the half-space in comparison to the free-space evaluation, greater computational savings is also achieved when compared to their respective direct sums.

==> build_tikz.sh <==
#!/bin/sh

while getopts 'f' flag; do
    case $flag in
	f) 
	    rm extfig/*.*
	    rm extfig/fig/*.*
    esac
done

pdflatex -shell-escape fsewald


==> create_export.sh <==
#!/bin/bash

rm -rf export/*

cat fsewald.tex | sed 's/fig\///g' > export/fsewald.tex

cp defs.tex export/
cp fsewald.bbl export/
cp library.bib export/
cp abbrvnat_mod.bst export/
cp svjour3.cls export/
cp svglov3.clo export/
cp fig/*.png export/
cp fig/*.pdf export/
cp extfig/*.pdf export/
cp extfig/fig/*.pdf export/

cp ~/texmf/tex/latex/local/tikzscale.sty export/
cp ~/texmf/tex/latex/pgf/utilities/tikzexternal.sty export/

cd export
zip -r package.zip *


